Renormalization of scalar field theories in rational spacetime dimensions

We renormalize various scalar field theories with a $\phi^n$ self interaction such as $n$ $=$ $5$, $7$ and $9$ in their respective critical dimensions which are non-integer. The renormalization group functions for the $O(N)$ symmetric extensions are also computed.

==> anc/phi5one.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

            Electronic version of renormalization group functions
                          for O(N) symmetric theories 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Gamma(x) is the Euler Gamma-function.
ln(x) is the natural logarithm.
gg_n are the coupling constants.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 phi^5 theory 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_p := 
Gamma(2/3)^3*( - gg1^2*N - 2*gg1^2 - 3*gg2^2 )/20;        

gamma_s :=
Gamma(2/3)^3*( - gg1^2*N^2 - 2*gg1^2*N - 18*gg2^2*N - 3*gg3^2 )/80;

beta_1 := - 3*ep*gg1 
+ Gamma(2/3)^3*(59*gg1^3*N^2 + 2182*gg1^3*N + 9648*gg1^3 
+ 1440*gg1^2*gg2*N + 15840*gg1^2*gg2 + 1062*gg1*gg2^2*N + 12912*gg1*gg2^2 
- 480*gg1*gg2*gg3 - 3*gg1*gg3^2 + 10800*gg2^3 + 1620*gg2^2*gg3 )/80;

beta_2 := - 3*ep*gg2 
+ Gamma(2/3)^3*(80*gg1^3*N^2 + 1040*gg1^3*N + 1760*gg1^3 
+ 177*gg1^2*gg2*N^2 + 2506*gg1^2*gg2*N + 4304*gg1^2*gg2 - 40*gg1^2*gg3*N 
- 80*gg1^2*gg3 + 5400*gg1*gg2^2*N + 10800*gg1*gg2^2 + 540*gg1*gg2*gg3*N 
+ 1080*gg1*gg2*gg3 + 486*gg2^3*N + 17136*gg2^3 + 8640*gg2^2*gg3 
+ 1251*gg2*gg3^2 )/80;

beta_3 := - 3*ep*gg3 
+ Gamma(2/3)^3*( - 80*gg1^2*gg2*N^2 - 160*gg1^2*gg2*N 
- gg1^2*gg3*N^2 - 2*gg1^2*gg3*N + 540*gg1*gg2^2*N^2 + 1080*gg1*gg2^2*N 
+ 5760*gg2^3*N + 2502*gg2^2*gg3*N + 1377*gg3^3 )/16;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 phi^6 theory 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_p :=
pi^2*(N^2 + 6*N + 8))/675*gg^2 
+ (4*pi^3*( - 3*N^3 - 40*N^2 - 156*N - 176))/30375*gg^3;

beta := - 4*ep*gg 
+ 4*pi*(3*N + 22 )/15*gg^2 
+ pi^2*( - N^3*pi^2 - 34*N^2*pi^2 - 424*N^2 - 620*N*pi^2 - 6864*N 
- 2720*pi^2 - 26432 )/450*gg^3;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 phi^7 theory 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_p := 
Gamma(2/5)^5*( - 3*gg1^2*N^2 - 18*gg1^2*N - 24*gg1^2 - 50*gg2^2*N - 100*gg2^2
- 45*gg3^2 )/3024;

gamma_s := 
Gamma(2/5)^5*( - gg1^2*N^3 - 6*gg1^2*N^2 - 8*gg1^2*N - 75*gg2^2*N^2
- 150*gg2^2*N - 225*gg3^2*N - 15*gg4^2 )/6048;

beta_1 := - 5*ep*gg1 
+ Gamma(2/5)^5*( - 211*Gamma(4/5)^2*gg1^3*N^3 + 27174*Gamma(4/5)^2*gg1^3*N^2
+ 457240*Gamma(4/5)^2*gg1^3*N + 1817472*Gamma(4/5)^2*gg1^3
+ 49140*Gamma(4/5)^2*gg1^2*gg2*N^2 + 597240*Gamma(4/5)^2*gg1^2*gg2*N
+ 3114720*Gamma(4/5)^2*gg1^2*gg2 - 15825*Gamma(4/5)^2*gg1*gg2^2*N^2
+ 943550*Gamma(4/5)^2*gg1*gg2^2*N + 7880800*Gamma(4/5)^2*gg1*gg2^2
+ 411600*Gamma(4/5)^2*gg1*gg2*gg3*N + 823200*Gamma(4/5)^2*gg1*gg2*gg3
- 15975*Gamma(4/5)^2*gg1*gg3^2*N - 397440*Gamma(4/5)^2*gg1*gg3^2
- 2520*Gamma(4/5)^2*gg1*gg3*gg4 - 15*Gamma(4/5)^2*gg1*gg4^2
+ 609000*Gamma(4/5)^2*gg2^3*N + 6258000*Gamma(4/5)^2*gg2^3
- 157500*Gamma(4/5)^2*gg2^2*gg3*N + 4095000*Gamma(4/5)^2*gg2^2*gg3
+ 210000*Gamma(4/5)^2*gg2^2*gg4 + 2488500*Gamma(4/5)^2*gg2*gg3^2
- 78750*Gamma(4/5)^2*gg2*gg3*gg4 + 252*Gamma(3/5)^2*Gamma(2/5)*gg1^3*N^3
+ 18648*Gamma(3/5)^2*Gamma(2/5)*gg1^3*N^2
+ 313488*Gamma(3/5)^2*Gamma(2/5)*gg1^3*N
+ 1274112*Gamma(3/5)^2*Gamma(2/5)*gg1^3
+ 15120*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N^2
+ 544320*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N
+ 2842560*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2
+ 14700*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N^2
+ 667800*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N
+ 4326000*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2
+ 50400*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3*N
+ 705600*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3
+ 378000*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N
+ 5292000*Gamma(3/5)^2*Gamma(2/5)*gg2^3
+ 157500*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3*N
+ 3528000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3
+ 756000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2
+ 283500*Gamma(3/5)^2*Gamma(2/5)*gg3^3 )/(6048*Gamma(4/5)^2);

beta_2 := - 5*ep*gg2 
+ Gamma(2/5)^5*(9828*Gamma(4/5)^2*gg1^3*N^3 + 158760*Gamma(4/5)^2*gg1^3*N^2 
+ 1100736*Gamma(4/5)^2*gg1^3*N + 2491776*Gamma(4/5)^2*gg1^3 
- 9495*Gamma(4/5)^2*gg1^2*gg2*N^3 + 528150*Gamma(4/5)^2*gg1^2*gg2*N^2 
+ 6993000*Gamma(4/5)^2*gg1^2*gg2*N + 18913920*Gamma(4/5)^2*gg1^2*gg2 
+ 123480*Gamma(4/5)^2*gg1^2*gg3*N^2 + 740880*Gamma(4/5)^2*gg1^2*gg3*N 
+ 987840*Gamma(4/5)^2*gg1^2*gg3 + 1096200*Gamma(4/5)^2*gg1*gg2^2*N^2 
+ 15649200*Gamma(4/5)^2*gg1*gg2^2*N + 45057600*Gamma(4/5)^2*gg1*gg2^2 
- 189000*Gamma(4/5)^2*gg1*gg2*gg3*N^2 + 4158000*Gamma(4/5)^2*gg1*gg2*gg3*N 
+ 19656000*Gamma(4/5)^2*gg1*gg2*gg3 + 252000*Gamma(4/5)^2*gg1*gg2*gg4*N 
+ 1008000*Gamma(4/5)^2*gg1*gg2*gg4 + 1493100*Gamma(4/5)^2*gg1*gg3^2*N 
+ 5972400*Gamma(4/5)^2*gg1*gg3^2 - 47250*Gamma(4/5)^2*gg1*gg3*gg4*N 
- 189000*Gamma(4/5)^2*gg1*gg3*gg4 + 1461375*Gamma(4/5)^2*gg2^3*N^2 
+ 18694750*Gamma(4/5)^2*gg2^3*N + 78836000*Gamma(4/5)^2*gg2^3 
+ 12852000*Gamma(4/5)^2*gg2^2*gg3*N + 105084000*Gamma(4/5)^2*gg2^2*gg3 
+ 6415875*Gamma(4/5)^2*gg2*gg3^2*N + 59113800*Gamma(4/5)^2*gg2*gg3^2 
+ 3704400*Gamma(4/5)^2*gg2*gg3*gg4 - 255825*Gamma(4/5)^2*gg2*gg4^2 
+ 20601000*Gamma(4/5)^2*gg3^3 + 4252500*Gamma(4/5)^2*gg3^2*gg4 
+ 3024*Gamma(3/5)^2*Gamma(2/5)*gg1^3*N^3
+ 120960*Gamma(3/5)^2*Gamma(2/5)*gg1^3*N^2
+ 1003968*Gamma(3/5)^2*Gamma(2/5)*gg1^3*N
+ 2274048*Gamma(3/5)^2*Gamma(2/5)*gg1^3
+ 8820*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N^3
+ 435960*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N^2
+ 4198320*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N
+ 10382400*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2
+ 15120*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg3*N^2
+ 272160*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg3*N
+ 846720*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg3
+ 680400*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N^2
+ 12247200*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N
+ 38102400*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2
+ 189000*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3*N^2
+ 4989600*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3*N
+ 16934400*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3
+ 453600*Gamma(3/5)^2*Gamma(2/5)*gg1*gg3^2*N
+ 1814400*Gamma(3/5)^2*Gamma(2/5)*gg1*gg3^2
+ 199500*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N^2
+ 13293000*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N
+ 55398000*Gamma(3/5)^2*Gamma(2/5)*gg2^3
+ 11340000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3*N
+ 70308000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3
+ 283500*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg4*N
+ 2268000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg4
+ 2457000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2*N
+ 45738000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2
+ 2268000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3*gg4
+ 17010000*Gamma(3/5)^2*Gamma(2/5)*gg3^3
+ 1984500*Gamma(3/5)^2*Gamma(2/5)*gg3^2*gg4 )/(90720*Gamma(4/5)^2);

beta_3 := - 5*ep*gg3 
+ Gamma(2/5)^5*(13720*Gamma(4/5)^2*gg1^2*gg2*N^3
+ 109760*Gamma(4/5)^2*gg1^2*gg2*N^2 + 274400*Gamma(4/5)^2*gg1^2*gg2*N
+ 219520*Gamma(4/5)^2*gg1^2*gg2 - 1065*Gamma(4/5)^2*gg1^2*gg3*N^3
- 32886*Gamma(4/5)^2*gg1^2*gg3*N^2 - 167496*Gamma(4/5)^2*gg1^2*gg3*N
- 211968*Gamma(4/5)^2*gg1^2*gg3 - 84*Gamma(4/5)^2*gg1^2*gg4*N^2
- 504*Gamma(4/5)^2*gg1^2*gg4*N - 672*Gamma(4/5)^2*gg1^2*gg4
- 10500*Gamma(4/5)^2*gg1*gg2^2*N^3 + 210000*Gamma(4/5)^2*gg1*gg2^2*N^2
+ 1554000*Gamma(4/5)^2*gg1*gg2^2*N + 2184000*Gamma(4/5)^2*gg1*gg2^2
+ 331800*Gamma(4/5)^2*gg1*gg2*gg3*N^2 + 1990800*Gamma(4/5)^2*gg1*gg2*gg3*N
+ 2654400*Gamma(4/5)^2*gg1*gg2*gg3 - 5250*Gamma(4/5)^2*gg1*gg2*gg4*N^2
- 31500*Gamma(4/5)^2*gg1*gg2*gg4*N - 42000*Gamma(4/5)^2*gg1*gg2*gg4
+ 476000*Gamma(4/5)^2*gg2^3*N^2 + 4844000*Gamma(4/5)^2*gg2^3*N
+ 7784000*Gamma(4/5)^2*gg2^3 + 712875*Gamma(4/5)^2*gg2^2*gg3*N^2
+ 7993950*Gamma(4/5)^2*gg2^2*gg3*N + 13136400*Gamma(4/5)^2*gg2^2*gg3
+ 205800*Gamma(4/5)^2*gg2^2*gg4*N + 411600*Gamma(4/5)^2*gg2^2*gg4
+ 6867000*Gamma(4/5)^2*gg2*gg3^2*N + 13734000*Gamma(4/5)^2*gg2*gg3^2
+ 945000*Gamma(4/5)^2*gg2*gg3*gg4*N + 1890000*Gamma(4/5)^2*gg2*gg3*gg4
+ 736875*Gamma(4/5)^2*gg3^3*N + 14110200*Gamma(4/5)^2*gg3^3
+ 3761100*Gamma(4/5)^2*gg3^2*gg4 + 695925*Gamma(4/5)^2*gg3*gg4^2
+ 1680*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N^3
+ 33600*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N^2
+ 154560*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2*N
+ 188160*Gamma(3/5)^2*Gamma(2/5)*gg1^2*gg2
+ 10500*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N^3
+ 298200*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N^2
+ 1495200*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2*N
+ 1881600*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2^2
+ 100800*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3*N^2
+ 604800*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3*N
+ 806400*Gamma(3/5)^2*Gamma(2/5)*gg1*gg2*gg3
+ 56700*Gamma(3/5)^2*Gamma(2/5)*gg1*gg3^2*N^2
+ 340200*Gamma(3/5)^2*Gamma(2/5)*gg1*gg3^2*N
+ 453600*Gamma(3/5)^2*Gamma(2/5)*gg1*gg3^2
+ 420000*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N^2
+ 3444000*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N
+ 5208000*Gamma(3/5)^2*Gamma(2/5)*gg2^3
+ 273000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3*N^2
+ 5628000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3*N
+ 10164000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3
+ 126000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg4*N
+ 252000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg4
+ 5670000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2*N
+ 11340000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2
+ 441000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3*gg4*N
+ 882000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3*gg4
+ 1039500*Gamma(3/5)^2*Gamma(2/5)*gg3^3*N
+ 8316000*Gamma(3/5)^2*Gamma(2/5)*gg3^3
+ 3402000*Gamma(3/5)^2*Gamma(2/5)*gg3^2*gg4
+ 472500*Gamma(3/5)^2*Gamma(2/5)*gg3*gg4^2 )/(18144*Gamma(4/5)^2);

beta_4 := - 5*ep*gg4 
+ Gamma(2/5)^5*( - 84*Gamma(4/5)^2*gg1^2*gg3*N^3
- 504*Gamma(4/5)^2*gg1^2*gg3*N^2 - 672*Gamma(4/5)^2*gg1^2*gg3*N
- Gamma(4/5)^2*gg1^2*gg4*N^3 - 6*Gamma(4/5)^2*gg1^2*gg4*N^2
- 8*Gamma(4/5)^2*gg1^2*gg4*N + 14000*Gamma(4/5)^2*gg1*gg2^2*N^3
+ 84000*Gamma(4/5)^2*gg1*gg2^2*N^2 + 112000*Gamma(4/5)^2*gg1*gg2^2*N
- 5250*Gamma(4/5)^2*gg1*gg2*gg3*N^3 - 31500*Gamma(4/5)^2*gg1*gg2*gg3*N^2
- 42000*Gamma(4/5)^2*gg1*gg2*gg3*N + 205800*Gamma(4/5)^2*gg2^2*gg3*N^2
+ 411600*Gamma(4/5)^2*gg2^2*gg3*N - 28425*Gamma(4/5)^2*gg2^2*gg4*N^2
- 56850*Gamma(4/5)^2*gg2^2*gg4*N + 472500*Gamma(4/5)^2*gg2*gg3^2*N^2
+ 945000*Gamma(4/5)^2*gg2*gg3^2*N + 1253700*Gamma(4/5)^2*gg3^3*N
+ 695925*Gamma(4/5)^2*gg3^2*gg4*N + 129975*Gamma(4/5)^2*gg4^3
+ 10500*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N^3
+ 105000*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N^2
+ 168000*Gamma(3/5)^2*Gamma(2/5)*gg2^3*N
+ 126000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3*N^2
+ 252000*Gamma(3/5)^2*Gamma(2/5)*gg2^2*gg3*N
+ 220500*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2*N^2
+ 441000*Gamma(3/5)^2*Gamma(2/5)*gg2*gg3^2*N
+ 1134000*Gamma(3/5)^2*Gamma(2/5)*gg3^3*N
+ 472500*Gamma(3/5)^2*Gamma(2/5)*gg3^2*gg4*N
+ 94500*Gamma(3/5)^2*Gamma(2/5)*gg4^3 )/(864*Gamma(4/5)^2);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 phi^8 theory 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_p := 
2*pi^6*(N^3 + 12*N^2 + 44*N + 48 )/(99225*Gamma(2/3)^6)*gg^2
+ sqrt(3)*pi^9*( - 3*N^5 - 186*N^4 - 3004*N^3 - 19608*N^2 - 54368*N
- 51456 )/(20837250*Gamma(2/3)^9)*gg^3;

beta := - 6*ep*gg 
+ 2*sqrt(3)*pi^3*(3*N^2 + 150*N + 1072 )/(315*Gamma(2/3)^3)*gg^2 
+ 4*pi^6*(81*sqrt(3)*Gamma(2/3)^3*N^4*pi + 5184*sqrt(3)*Gamma(2/3)^3*N^3*pi
+ 183384*sqrt(3)*Gamma(2/3)^3*N^2*pi + 2181816*sqrt(3)*Gamma(2/3)^3*N*pi
+ 8048160*sqrt(3)*Gamma(2/3)^3*pi - 3840*sqrt(3)*N^3*pi^3
- 162816*sqrt(3)*N^2*pi^3 - 2140160*sqrt(3)*N*pi^3 - 8669184*sqrt(3)*pi^3
- 243*Gamma(2/3)^3*ln(3)*N^4 - 15552*Gamma(2/3)^3*ln(3)*N^3
- 550152*Gamma(2/3)^3*ln(3)*N^2 - 6545448*Gamma(2/3)^3*ln(3)*N
- 24144480*Gamma(2/3)^3*ln(3) - 486*Gamma(2/3)^3*N^4 - 55890*Gamma(2/3)^3*N^3
- 1945944*Gamma(2/3)^3*N^2 - 22618440*Gamma(2/3)^3*N
- 83268000*Gamma(2/3)^3 )/(893025*Gamma(2/3)^9)*gg^3;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 phi^9 theory 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_p := 
Gamma(2/7)^7*( - gg1^2*N^3 - 12*gg1^2*N^2 - 44*gg1^2*N - 48*gg1^2
- 49*gg2^2*N^2 - 294*gg2^2*N - 392*gg2^2 - 245*gg3^2*N - 490*gg3^2
- 105*gg4^2 )/194400;

gamma_s := 
Gamma(2/7)^7*( - gg1^2*N^4 - 12*gg1^2*N^3 - 44*gg1^2*N^2 - 48*gg1^2*N
- 196*gg2^2*N^3 - 1176*gg2^2*N^2 - 1568*gg2^2*N - 2450*gg3^2*N^2 - 4900*gg3^2*N
- 2940*gg4^2*N - 105*gg5^2 )/1555200;

beta_1 := - 7*ep*gg1 
+ Gamma(2/7)^7*( - 35280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N^4
- 3669120*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N^3
- 120516480*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N^2
- 1317214080*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N
- 4548579840*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3
- 2963520*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^3
- 195592320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^2
- 2441940480*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N
- 8250439680*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2
- 4609920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
- 357268800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
- 6177292800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N
- 27585761280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2
- 46099200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
- 1936166400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
- 12538982400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3
- 2881200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
- 662676000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N
- 7502644800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2
- 69148800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4*N
- 1382976000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4
- 193616640*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^2
- 6970199040*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N
- 36399928320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3
- 141178800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
- 5929509600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N
- 31140009600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3
- 2016840000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N
- 30655968000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2
- 121010400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
- 8954769600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4
- 1452124800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2
- 1008420000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N
- 8067360000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3
- 907578000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2
+ 24787*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N^4
+ 3704932*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N^3
+ 119648900*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N^2
+ 1352668688*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N
+ 5018028288*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3
+ 2540160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^3
+ 159691392*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^2
+ 1996565760*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N
+ 8438750208*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2
+ 4858252*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^3
+ 382532808*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^2
+ 7582143968*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N
+ 42091994112*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2
- 6805120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^2
+ 2061292800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N
+ 10198021120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3
+ 19430950*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^2
+ 1019896780*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N
+ 2017059520*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2
- 149493120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4*N
- 1018133760*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4
- 1461180*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4^2*N
- 42147840*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4^2
- 282240*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4*gg5
- 11025*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg5^2
+ 263226432*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N^2
+ 5606584704*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N
+ 33704047104*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3
+ 173448240*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N^2
+ 4154690400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N
+ 46919765760*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3
- 80673600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N
+ 4517721600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4
+ 2946507200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N
+ 45261731200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2
+ 867241200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N
+ 8099629440*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4
- 161347200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg5
- 1652656320*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4^2
- 8067360*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4*gg5
+ 8067360000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4
+ 378157500*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg5
+ 30240*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N^4
+ 5443200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N^3
+ 206357760*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N^2
+ 2539756800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N
+ 9781632000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3
+ 5080320*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^3
+ 365783040*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^2
+ 5710279680*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N
+ 25035816960*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2
+ 4939200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
+ 572947200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
+ 12328243200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N
+ 65750630400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2
+ 79027200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 3556224000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
+ 24024268800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3
+ 12348000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
+ 617400000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N 
+ 4988592000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2
+ 331914240*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^2
+ 13110612480*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N
+ 90280673280*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3
+ 155584800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
+ 11236680000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N
+ 100542355200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3
+ 138297600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N
+ 3319142400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4
+ 4148928000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N
+ 71914752000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2
+ 345744000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
+ 10026576000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4
+ 864360000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N
+ 27659520000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3
+ 6914880000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4
+ 1296540000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2
+ 172800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N^3
+ 7326720*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N^2
+ 96307200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N
+ 390113280*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3
+ 241920*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^3
+ 13870080*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^2
+ 247726080*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N
+ 1219921920*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2
+ 18627840*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^2
+ 468518400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N
+ 2641013760*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2
+ 5644800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 131712000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N
+ 850483200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3
+ 11854080*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^2
+ 497871360*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N
+ 3935554560*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3
+ 414892800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N
+ 5018227200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3
+ 19756800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4*N
+ 144883200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4
+ 197568000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N
+ 2765952000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2
+ 1481760000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3
+ 493920000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4 )
/(18144000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7));

beta_2 := - 7*ep*gg2 
+ Gamma(2/7)^7*( - 105840*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N^4
- 7620480*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N^3
- 129124800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N^2
- 817931520*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3*N
- 1767951360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^3
- 493920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^4
- 41242320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^3
- 891525600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^2
- 6926734080*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N
- 17733703680*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2
- 2469600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^3
- 118540800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^2
- 1294070400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N
- 4030387200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3
- 62233920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
- 2613824640*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
- 25142503680*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N
- 70199861760*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2
- 30252600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^3
- 1452124800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
- 14296514400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
- 40037155200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3
- 216090000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
- 4581108000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N
- 19707408000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2
- 12965400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^2
- 1037232000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4*N
- 5756637600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4
- 155584800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg4^2*N
- 933508800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg4^2
- 22185240*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^3
- 3222910320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^2
- 42289101120*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N
- 139339441920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3
- 3448796400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
- 68612896800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N
- 262834588800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3
- 272273400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
- 4900921200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N
- 15247310400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4
- 968083200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
- 57358929600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N
- 273846535200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2
- 7986686400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
- 68249865600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4
- 90757800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg5*N
- 1270609200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg5
- 272273400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2*N
- 17425497600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2
- 1089093600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4*gg5
- 22185240000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N
- 141178800000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3
- 6353046000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4*N
- 78051708000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4
- 24504606000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2
- 1361367000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4*gg5
- 1361367000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^3
+ 90720*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N^4
+ 6247584*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N^3
+ 105525504*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N^2
+ 729219456*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3*N
+ 1808303616*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^3
+ 522487*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^4
+ 44128420*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^3
+ 1058325716*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^2
+ 9384013520*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N
+ 27058950912*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2
- 364560*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^3
+ 108239040*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^2
+ 1208880960*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N
+ 3277935360*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3
+ 84608496*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^3
+ 2309767488*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^2
+ 21646142784*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N
+ 65000662272*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2
+ 37167480*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^3
+ 1113295680*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^2
+ 15395980320*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N
+ 60325413120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3
- 17287200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^2
+ 864360000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N
+ 5808499200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4
+ 315697200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^2
+ 6743654400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N
+ 29096827200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2
+ 92918700*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4*N^2
+ 1425329640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4*N
+ 5206904640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4
- 17287200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg5*N
- 103723200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg5
- 177070320*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4^2*N
- 1062421920*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4^2
- 864360*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4*gg5*N
- 5186160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg4*gg5
- 22579004*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N^3
+ 3123893080*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N^2
+ 47123601056*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N
+ 179275486208*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3
+ 4340815920*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N^2
+ 64961840160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N
+ 292043041920*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3
+ 973965650*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N^2
+ 52425018660*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N
+ 337367007040*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2
+ 15797043360*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N
+ 104393943360*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4
+ 2869819260*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4^2*N
+ 7999857600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4^2
- 875720160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4*gg5
- 6817125*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg5^2
+ 17503290000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3*N
+ 165697812000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3
+ 302526000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4*N
+ 87006477600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4
+ 3327786000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg5
+ 36156178800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2
+ 1497503700*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4*gg5
+ 181440*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N^4
+ 14152320*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N^3
+ 282320640*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N^2
+ 2117767680*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3*N
+ 5364817920*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^3
+ 529200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^4
+ 64562400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^3
+ 1689206400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^2
+ 14970009600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N
+ 42268262400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2
+ 4233600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N^3
+ 215913600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N^2
+ 2430086400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N
+ 7722086400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3
+ 106686720*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
+ 4854245760*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
+ 54303540480*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N
+ 174112727040*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2
+ 33339600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^3
+ 2607897600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 35991950400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
+ 129268742400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3
+ 29635200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^2
+ 889056000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4*N
+ 4267468800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4
+ 444528000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
+ 10372320000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N
+ 46230912000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2
+ 37044000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^2
+ 1296540000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N
+ 6445656000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4
+ 39760560*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^3
+ 5386691520*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^2
+ 83939728320*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N
+ 320988729600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3
+ 5601052800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
+ 138159302400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N
+ 649722124800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3
+ 233377200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
+ 9801842400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N
+ 54143510400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4
+ 1685502000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
+ 107612820000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N
+ 670570488000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2
+ 18670176000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
+ 168031584000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4
+ 129654000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5*N
+ 1815156000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5
+ 648270000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2*N
+ 14261940000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2
+ 34574400000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N
+ 354387600000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3
+ 9075780000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4*N
+ 220411800000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4
+ 2593080000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5
+ 57047760000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2
+ 1296540000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4*gg5
+ 5834430000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^3
+ 8640*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N^4
+ 547200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N^3
+ 11819520*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N^2
+ 96652800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3*N
+ 261411840*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^3
+ 1995840*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^3
+ 62173440*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^2
+ 584156160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N
+ 1697794560*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2
+ 302400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg3*N^3
+ 8870400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg3*N^2
+ 87897600*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg3*N
+ 273369600*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg3
+ 3810240*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^3
+ 182891520*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^2
+ 2225180160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N
+ 7589998080*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2
+ 88905600*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 1608768000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N
+ 6452006400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3
+ 4233600*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg4*N^2
+ 56448000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg4*N
+ 186278400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg4
+ 21168000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N^2
+ 423360000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N
+ 1778112000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2
+ 2963520*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^3
+ 190653120*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^2
+ 3234188160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N
+ 13283155200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3
+ 177811200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N^2
+ 5423241600*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N
+ 27738547200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3
+ 400075200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4*N
+ 2933884800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4
+ 4939200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg5*N
+ 36220800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg5
+ 74088000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N^2
+ 4050144000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N
+ 28351008000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2
+ 740880000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4*N
+ 7408800000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4
+ 1111320000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N
+ 15558480000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3
+ 370440000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4*N
+ 10001880000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4
+ 123480000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg5
+ 2222640000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2
+ 370440000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^3 )
/(127008000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7));

beta_3 := - 7*ep*gg3 
+ Gamma(2/7)^7*( - 141120*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^4
- 7338240*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^3
- 101041920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N^2
- 526095360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2*N
- 921231360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg2
- 17640*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^4
- 4233600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^3
- 86929920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^2
- 556718400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N
- 1102429440*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3
- 211680*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg4*N^3
- 6350400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg4*N^2
- 47416320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg4*N
- 101606400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg4
- 864360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^4
- 44946720*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
- 574428960*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
- 2777806080*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2*N
- 4575674880*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2^2
- 24696000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^3
- 622339200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
- 4346496000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
- 9009100800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3
- 740880*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^3
- 62233920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^2
- 566032320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4*N
- 1315802880*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4
- 18522000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N^3
- 333396000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
- 1926288000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2*N
- 3556224000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3^2
- 5556600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg4^2*N^2
- 55566000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg4^2*N
- 133358400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg4^2
- 65691360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^3
- 1569677760*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^2
- 10234022400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N
- 20025492480*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3
- 55319040*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^3
- 3498929280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
- 28758985920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N
- 62593493760*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3
- 228191040*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
- 2862760320*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N
- 7799984640*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4
- 2593080*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg5*N^2
- 46675440*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg5*N
- 145212480*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg5
- 3803184000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
- 39414816000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N
- 96808320000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2
- 726062400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^2
- 11824444800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
- 35680780800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4
- 1400263200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2*N
- 5601052800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2
- 77792400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4*gg5*N
- 311169600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4*gg5
- 613695600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N^2
- 25723353600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N
- 83583612000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3
- 21003948000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4*N
- 74680704000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4
- 129654000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg5*N
- 1037232000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg5
- 4823128800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2*N
- 35317749600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2
- 3111696000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4*gg5
- 194481000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg5^2
- 9335088000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^3
- 816820200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^2*gg5
- 20832*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^4
+ 6101760*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^3
+ 93819264*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N^2
+ 463626240*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2*N
+ 749242368*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg2
+ 120295*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^4
+ 7449316*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^3
+ 77698964*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^2
+ 273395024*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N
+ 296357376*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3
- 457632*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^3
- 7693056*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^2
- 42150528*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N
- 74801664*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4
+ 1061928*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^4
+ 36056160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^3
+ 567118944*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^2
+ 3483123840*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N
+ 6894332928*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2
+ 36079680*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^3
+ 915022080*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^2
+ 6408165120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N
+ 13301406720*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3
+ 5309640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^3
+ 102685968*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^2
+ 623327040*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N
+ 1190149632*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4
- 987840*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5*N^2
- 9878400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5*N
- 23708160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5
+ 98784000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4*N^2
+ 987840000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4*N
+ 2370816000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg4
+ 4630500*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg5*N^2
+ 46305000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg5*N
+ 111132000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3*gg5
+ 82682208*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N^3
+ 1568097216*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N^2
+ 10512198144*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3*N
+ 22250898432*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^3
+ 55641460*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N^3
+ 3218281192*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N^2
+ 31261030976*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N
+ 77112678272*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3
+ 451344096*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N^2
+ 4788060480*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N
+ 11930736384*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4
+ 3000564000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N^2
+ 40407595200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N
+ 113621356800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2
+ 34574400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N^2
+ 10081895040*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N
+ 39774389760*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4
+ 380318400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg5*N
+ 1521273600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg5
+ 2066067360*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4^2*N
+ 8264269440*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4^2
+ 85571640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4*gg5*N
+ 342286560*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg4*gg5
+ 2346034250*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3*N^2
+ 27057452100*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3*N
+ 100880580640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3
+ 13876682400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4*N
+ 89364945600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4
+ 5867666700*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2*N
+ 46805141040*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2
+ 2625537600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4*gg5
- 37819425*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg5^2
+ 8480112480*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^3
+ 1854052200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^2*gg5
+ 241920*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^4
+ 13305600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^3
+ 188213760*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N^2
+ 996710400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2*N
+ 1765048320*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg2
+ 75600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N^4
+ 4536000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N^3
+ 70156800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N^2
+ 396144000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3*N
+ 733017600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1^2*gg3
+ 952560*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^4
+ 78321600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
+ 1326386880*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
+ 7806758400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N
+ 14773570560*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2
+ 50803200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^3
+ 1388620800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 10025164800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
+ 21134131200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3
+ 2116800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^3
+ 82555200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^2
+ 664675200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4*N
+ 1473292800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg4
+ 15876000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N^3
+ 666792000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
+ 5461344000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N
+ 12192768000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2
+ 84672000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^2
+ 846720000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N
+ 2032128000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4
+ 7938000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg4^2*N^2
+ 79380000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg4^2*N
+ 190512000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg4^2
+ 106686720*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^3
+ 3058352640*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^2
+ 22902082560*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N
+ 49502638080*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3
+ 96314400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^3
+ 6534561600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
+ 62915529600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N
+ 153273254400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3
+ 533433600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
+ 6934636800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N
+ 19203609600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4
+ 3704400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg5*N^2
+ 66679200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg5*N
+ 207446400*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg5
+ 5927040000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
+ 84460320000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N
+ 243008640000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2
+ 1037232000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^2
+ 29338848000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
+ 100759680000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4
+ 296352000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5*N
+ 1185408000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5 
+ 3259872000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2*N
+ 13039488000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2
+ 74088000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4*gg5*N
+ 296352000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4*gg5
+ 1296540000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N^2
+ 49268520000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N
+ 191517480000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3
+ 35562240000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4*N
+ 191147040000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4
+ 555660000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5*N
+ 4445280000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5
+ 7223580000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2*N
+ 89276040000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2
+ 5927040000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4*gg5
+ 92610000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg5^2
+ 22226400000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^3
+ 2500470000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^2*gg5
+ 17280*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^4
+ 576000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^3
+ 7050240*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N^2
+ 35712000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2*N
+ 62484480*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1^2*gg2
+ 2540160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^3
+ 56125440*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^2
+ 368202240*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N
+ 737372160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2
+ 2419200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N^3
+ 58060800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 396748800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3*N
+ 812851200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2*gg3
+ 27216000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N^2
+ 272160000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N
+ 653184000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2
+ 6048000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3*gg4*N^2
+ 60480000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3*gg4*N
+ 145152000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3*gg4
+ 3386880*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^3
+ 116847360*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^2
+ 941552640*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N
+ 2113413120*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3
+ 4233600*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N^3
+ 248371200*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N^2
+ 2545804800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N
+ 6480230400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3
+ 21168000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4*N^2
+ 296352000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4*N
+ 846720000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg4
+ 190512000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N^2
+ 3429216000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N
+ 10668672000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2
+ 42336000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4*N^2
+ 1312416000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4*N
+ 4572288000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4
+ 14112000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg5*N
+ 56448000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg5
+ 127008000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg4^2*N
+ 508032000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg4^2
+ 35280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N^2
+ 1869840000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N
+ 7832160000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3
+ 1270080000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4*N
+ 8255520000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4
+ 35280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg5*N
+ 282240000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg5
+ 211680000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2*N
+ 3916080000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2
+ 211680000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4*gg5
+ 952560000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^3
+ 105840000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^2*gg5 )
/(54432000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7));

beta_4 := - 7*ep*gg4 
+ Gamma(2/7)^7*( - 35280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^4
- 1128960*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^3
- 10019520*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N^2
- 32739840*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3*N
- 33868800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1^2*gg3
- 123480*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^4
- 10619280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^3
- 115083360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
- 407977920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
- 438600960*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg3
- 2963520*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^3
- 35562240*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4*N^2
- 130394880*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4*N
- 142248960*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg2*gg4
- 1852200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^3
- 22226400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^2
- 81496800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4*N
- 88905600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg1*gg3*gg4
- 864360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^4
- 20744640*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^3
- 148669920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N^2
- 414892800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3*N
- 387233280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^3
- 38031840*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^3
- 553190400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
- 2254250880*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N
- 2599994880*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3
- 2593080*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N^3
- 181515600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
- 1016487360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N
- 1327656960*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4
- 5186160*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg5*N^2
- 31116960*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg5*N
- 41489280*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg5
- 60505200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N^3
- 1106380800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
- 4944139200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2*N
- 5946796800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3^2
- 466754400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^2
- 2800526400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
- 3734035200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4
- 12965400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg5*N^2
- 77792400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg5*N
- 103723200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg5
- 38896200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2*N^2
- 233377200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2*N
- 311169600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg4^2
- 1166886000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N^2
- 6482700000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N
- 8297856000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3
- 803854800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4*N^2
- 7494001200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4*N
- 11772583200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4
- 259308000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg5*N
- 518616000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg5
- 4667544000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2*N
- 9335088000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2
- 272273400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4*gg5*N
- 544546800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4*gg5
- 1983706200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^3*N
- 4200789600*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^3
- 1166886000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^2*gg5
- 233377200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4*gg5^2
- 76272*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^4
- 1434720*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^3
- 9589440*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N^2
- 26517120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3*N
- 24933888*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg3
- 1211*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^4
- 57620*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^3
- 570340*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^2
- 1954000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N
- 2068224*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4
- 144*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N^3
- 1728*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N^2
- 6336*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N
- 6912*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5
- 82320*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^4
+ 3622080*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^3
+ 51696960*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N^2
+ 198885120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2*N
+ 221276160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2^2
+ 884940*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^4
+ 18884208*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^3
+ 138116496*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^2
+ 406133952*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N
+ 396716544*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3
- 3372768*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^3
- 40473216*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^2
- 148401792*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N
- 161892864*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4
- 8232*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5*N^3
- 98784*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5*N^2
- 362208*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5*N
- 395136*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg5
+ 8232000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^3
+ 98784000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^2
+ 362208000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N
+ 395136000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2
+ 75224016*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N^3
+ 948458112*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N^2
+ 3584476224*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3*N
+ 3976912128*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg3
+ 27331612*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N^3
+ 240178792*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N^2
+ 675787616*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N
+ 609512960*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4
- 4170096*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg5*N^2
- 25020576*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg5*N
- 33360768*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg5
+ 2881200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N^3
+ 845920320*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N^2
+ 4994848320*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N
+ 6629064960*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2
+ 688689120*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N^2
+ 4132134720*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N
+ 5509512960*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4
+ 14261940*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg5*N^2
+ 85571640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg5*N
+ 114095520*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg5
+ 770926800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3*N^2
+ 6506572800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3*N
+ 9929438400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^3
+ 977978750*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4*N^2
+ 9756804540*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4*N
+ 15601694080*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4
+ 218794800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg5*N
+ 437589600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg5
+ 4240056240*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2*N
+ 8480112480*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2
+ 618017400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4*gg5*N
+ 1236034800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4*gg5
+ 830794020*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^3*N
+ 7030927680*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^3
+ 1135451520*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^2*gg5
+ 247317945*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4*gg5^2
+ 141120*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^4
+ 5080320*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^3
+ 46851840*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N^2
+ 155796480*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2*N
+ 162570240*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2^2
+ 352800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^4
+ 14464800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^3
+ 138297600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N^2
+ 467107200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3*N
+ 491097600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg2*gg3
+ 7056000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N^3
+ 84672000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N^2
+ 310464000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2*N
+ 338688000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3^2
+ 2646000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^3
+ 31752000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N^2
+ 116424000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4*N
+ 127008000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg1*gg3*gg4
+ 740880*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^4
+ 35562240*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^3
+ 364512960*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N^2
+ 1280240640*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3*N
+ 1375073280*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^3
+ 88905600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^3
+ 1333584000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
+ 5512147200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N
+ 6401203200*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3
+ 6174000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N^3
+ 172872000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
+ 864360000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4*N
+ 1086624000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg4
+ 86436000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N^3
+ 2617776000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
+ 13286448000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N
+ 16793280000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2
+ 1086624000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^2
+ 6519744000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
+ 8692992000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4
+ 12348000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5*N^2
+ 74088000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5*N
+ 98784000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg5
+ 166698000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2*N^2
+ 1000188000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2*N
+ 1333584000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg4^2
+ 1975680000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N^2
+ 14570640000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N
+ 21238560000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3
+ 1203930000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4*N^2
+ 17287200000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4*N
+ 29758680000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4
+ 493920000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5*N
+ 987840000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5
+ 11113200000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2*N
+ 22226400000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2
+ 833490000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4*g5*N
+ 1666980000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4*gg5
+ 2130030000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^3*N
+ 11298420000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^3
+ 3333960000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^2*gg5
+ 463050000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4*gg5^2
+ 20160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^4
+ 389760*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^3
+ 2661120*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N^2
+ 7472640*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2*N
+ 7096320*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg2^2
+ 504000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N^3
+ 6048000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N^2
+ 22176000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2*N
+ 24192000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg1*gg3^2
+ 1270080*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^3
+ 16934400*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^2
+ 66044160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N
+ 74511360*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3
+ 3528000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N^3
+ 56448000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N^2
+ 239904000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3*N
+ 282240000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^2*gg3
+ 3528000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N^3
+ 116424000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N^2
+ 599760000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N
+ 762048000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2
+ 42336000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4*N^2
+ 254016000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4*N
+ 338688000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3*gg4
+ 10584000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg4^2*N^2
+ 63504000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg4^2*N
+ 84672000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg4^2
+ 70560000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N^2
+ 599760000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N
+ 917280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3
+ 35280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4*N^2
+ 723240000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4*N
+ 1305360000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4
+ 17640000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg5*N
+ 35280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg5
+ 476280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2*N
+ 952560000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2
+ 35280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4*gg5*N
+ 70560000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4*gg5
+ 52920000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^3*N
+ 476280000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^3
+ 158760000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^2*gg5
+ 17640000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4*gg5^2 )
/(7776000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7));

beta_5 := - 7*ep*gg5 
+ Gamma(2/7)^7*( - 5186160*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^4
- 103723200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^3
- 477126720*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
- 580849920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg3*N
- 62233920*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N^3
- 373403520*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N^2
- 497871360*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2^2*gg4*N
- 155584800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^3
- 933508800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^2
- 1244678400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
- 86436000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N^3
- 864360000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N^2
- 1382976000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^3*N
- 3111696000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4*N^2
- 6223392000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg4*N
- 388962000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg5*N^2
- 777924000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3^2*gg5*N
- 1633640400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2*N^2
- 3267280800*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg3*gg4^2*N
- 4667544000*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^3*N
- 2800526400*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg4^2*gg5*N
- 233377200*Gamma(6/7)^4*Gamma(5/7)^2*Gamma(2/7)*gg5^3
- 1728*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^4
- 20736*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^3
- 76032*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N^2
- 82944*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg4*N
- 15*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N^4
- 180*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N^3
- 660*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N^2
- 720*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1^2*gg5*N
- 1975680*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^4
- 23708160*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^3
- 86929920*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N^2
- 94832640*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg3*N
- 98784*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^4
- 1185408*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^3
- 4346496*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N^2
- 4741632*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg2*gg4*N
+ 4630500*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^4
+ 55566000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^3
+ 203742000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N^2
+ 222264000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg1*gg3^2*N
- 50041152*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N^3
- 300246912*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N^2
- 400329216*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg4*N
- 779100*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg5*N^3
- 4674600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg5*N^2
- 6232800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2^2*gg5*N
+ 380318400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N^3
+ 2281910400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N^2
+ 3042547200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3^2*N
+ 171143280*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N^3
+ 1026859680*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N^2
+ 1369146240*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg2*gg3*gg4*N
+ 2625537600*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4*N^2
+ 5251075200*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg4*N
- 75624150*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg5*N^2
- 151248300*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3^2*gg5*N
+ 3708104400*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2*N^2
+ 7416208800*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg3*gg4^2*N
+ 4541806080*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^3*N
+ 2967815340*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg4^2*gg5*N
+ 268200765*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7)*gg5^3
+ 7408800*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^4
+ 148176000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^3
+ 681609600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N^2
+ 829785600*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2^2*gg3*N
+ 296352000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N^3
+ 1778112000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N^2
+ 2370816000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3^2*N
+ 148176000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^3
+ 889056000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N^2
+ 1185408000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg2*gg3*gg4*N
+ 370440000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N^3
+ 3704400000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N^2
+ 5927040000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^3*N
+ 5927040000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4*N^2
+ 11854080000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg4*N
+ 185220000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5*N^2
+ 370440000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3^2*gg5*N
+ 5000940000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2*N^2
+ 10001880000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg3*gg4^2*N
+ 13335840000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^3*N
+ 5556600000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg4^2*gg5*N
+ 555660000*Gamma(6/7)^2*Gamma(5/7)*Gamma(4/7)*Gamma(3/7)^2*Gamma(2/7)*gg5^3
+ 188160*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^4
+ 2508800*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^3
+ 9784320*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N^2
+ 11038720*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2^3*N
+ 14112000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N^3
+ 84672000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N^2
+ 112896000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg2*gg3^2*N
+ 23520000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N^3
+ 235200000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N^2
+ 376320000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^3*N
+ 211680000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4*N^2
+ 423360000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3^2*gg4*N
+ 211680000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2*N^2
+ 423360000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg3*gg4^2*N
+ 635040000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^3*N
+ 211680000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg4^2*gg5*N
+ 23520000*Gamma(4/7)^2*Gamma(3/7)^4*Gamma(2/7)*gg5^3 )
/(2592000*Gamma(6/7)^3*Gamma(4/7)^2*Gamma(3/7));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


